Learning Proximal Operators to Discover Multiple Optima

Finding multiple solutions of non-convex optimization problems is a ubiquitous yet challenging task. Most past algorithms either apply single-solution optimization methods from multiple random initial guesses or search in the vicinity of found solutions using ad hoc heuristics. We present an end-to-end method to learn the proximal operator of a family of training problems so that multiple local minima can be quickly obtained from initial guesses by iterating the learned operator, emulating the proximal-point algorithm that has fast convergence. The learned proximal operator can be further generalized to recover multiple optima for unseen problems at test time, enabling applications such as object detection. The key ingredient in our formulation is a proximal regularization term, which elevates the convexity of our training loss: by applying recent theoretical results, we show that for weakly-convex objectives with Lipschitz gradients, training of the proximal operator converges globally with a practical degree of over-parameterization. We further present an exhaustive benchmark for multi-solution optimization to demonstrate the effectiveness of our method.

==> convert_png_to_pdf.py <==
from pathlib import Path
import os
import subprocess
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('dir', type=str)
parser.add_argument('--overwrite', action='store_true')
args = parser.parse_args()

p = Path(args.dir)
for x in p.iterdir():
    if x.suffix == '.pdf':
        y = x.with_suffix('.png')
        if (not Path(y).exists()) or args.overwrite:
            print('convert {} to {}'.format(x, y))
            subprocess.run('convert -density 300 {} {} '.format(x, y), shell=True)

